E-Bench: Benchmarking Multi-Step Tool-Use Agents in Real-World Product Scenarios

Large Language Models (LLMs) are increasingly deployed as agents that interact with stateful environments over multiple steps: gathering hidden information, composing tool calls, and committing state changes. We refer to this capability as multi-step tool use. Existing benchmarks have advanced tool-use agent evaluation, but often focus on isolated API calls, short trajectories, or settings that are difficult to scale or control. We introduce E-Bench, a fully synthetic benchmark with 323 state-changing tasks across three product domains: Honor of Kings, QQ Music, and Tencent Meeting. E-Bench decouples environment synthesis from task synthesis: graph-guided database filling builds reusable, orphan-free product environments, while generator-solver asymmetry creates tasks with both an information gap and a tool gap, requiring agents to discover hidden data and compose multiple tool calls before changing state. Outcomes are graded deterministically by database-state diffs. Since both environments and tasks are synthetic, E-Bench is controllable at the environment level and scalable at the task level. Benchmarking 11 cutting-edge LLMs shows that multi-step tool use remains challenging: Pass^3 stays below 60% for the strongest models, and even with code execution in the E-Bench-Code extension, reliability (Pass^3) remains below 70%.

==> build.sh <==
#!/usr/bin/env bash
# Build the paper to main.pdf with pdflatex + bibtex (via latexmk).
#   ./build.sh         build main.pdf
#   ./build.sh clean   remove all generated files
set -euo pipefail
cd "$(dirname "$0")"

# latexmk was installed to ~/.local/bin (no root); make sure it's reachable.
export PATH="$HOME/.local/bin:$PATH"

if ! command -v latexmk >/dev/null 2>&1; then
  echo "latexmk not found on PATH (expected in ~/.local/bin)." >&2
  exit 1
fi

if [[ "${1:-}" == "clean" ]]; then
  latexmk -C
  echo "Cleaned."
  exit 0
fi

latexmk -pdf -interaction=nonstopmode -bibtex main.tex
echo
echo "Built: $(pwd)/main.pdf"

